Difference-Set Weyl Channels: Exact Capacity, Optimizer Bifurcation, and Scalable Entanglement Separation

In odd local dimension $D$, complete Wigner positivity yields stochastic phase-space dynamics on Wigner-nonnegative states but does not control signed inputs, entanglement across channel uses, or collective decoding. Using a subsystem-resolved Weyl decomposition, we characterize the equality conditions of the tensor-stable output-purity bound. Cyclic difference sets are precisely the uniform shift supports saturating the universal Parseval lower bound on the worst nontrivial collision mode. For factorized shift--phase noise with shift support $R$, $|R|=r$, and phase distribution $h$ of no larger collision radius, we obtain $S_{\alpha,\min}(\Phi_{R,h}^{\otimes n})=n\log_2 r$ for all $n\ge1$ and $0\le\alpha\le2$, the unrestricted capacity $C=\log_2(D/r)$, and a finite-blocklength strong converse. For a balanced bi-difference-set interpolation $h_\varepsilon=(1-\varepsilon)q_H+\varepsilon u_D$, the unassisted capacity is constant for $0\le\varepsilon\le1$, while the Choi state is NPT for every $\varepsilon<1$ and becomes entanglement breaking at $\varepsilon=1$. At $\varepsilon=0$, all tensor-power minimum-output states are products with local factors in one of two mutually unbiased Weyl bases; for $\varepsilon>0$, only the computational basis remains. For Singer parameters $D=q^2+q+1$ and $r=q+1$, $C_{\mathrm E}/C\to2-\varepsilon$. Finally, for an identity--dephasing profile we determine the exact tensor-power collision-entropy phase diagram, derive rigorous capacity bounds, and isolate a distinct von Neumann crossover, with a tensor-power R'enyi conjecture supported by numerics. Thus complete Wigner positivity can coexist with persistent channel entanglement and a scalable entanglement-assisted advantage.

==> capacity_conjecture_numerics.py <==
from __future__ import annotations

import argparse
import itertools
from dataclasses import dataclass

import numpy as np
from scipy.optimize import brentq, minimize


@dataclass(frozen=True)
class Example:
    D: int
    R: tuple[int, ...]

    @property
    def r(self) -> int:
        return len(self.R)


EXAMPLES = (
    Example(7, (0, 1, 3)),
    Example(11, (1, 3, 4, 5, 9)),
    Example(13, (0, 1, 3, 9)),
)


def shannon_entropy(prob: np.ndarray) -> float:
    prob = np.asarray(prob, dtype=float)
    positive = prob[prob > 1.0e-14]
    return float(-np.sum(positive * np.log2(positive)))


def h_eta(D: int, eta: float) -> np.ndarray:
    out = np.full(D, (1.0 - eta) / D, dtype=float)
    out[0] = (1.0 + (D - 1.0) * eta) / D
    return out


def thresholds(example: Example) -> tuple[float, float]:
    D, r = example.D, example.r
    eta_star = np.sqrt((D - r) / (r * (D - 1.0)))
    eta_vn = brentq(
        lambda eta: shannon_entropy(h_eta(D, eta)) - np.log2(r),
        0.0,
        1.0,
    )
    return float(eta_star), float(eta_vn)


def verify_difference_set(example: Example) -> None:
    D, R = example.D, example.R
    counts = np.zeros(D, dtype=int)
    for a in R:
        for b in R:
            if a != b:
                counts[(a - b) % D] += 1
    nonzero = counts[1:]
    if np.any(nonzero != nonzero[0]) or counts[0] != 0:
        raise ValueError(f"{R} is not a cyclic difference set modulo {D}")


def channel_output(psi: np.ndarray, example: Example, eta: float) -> np.ndarray:
    psi = np.asarray(psi, dtype=complex)
    psi = psi / np.linalg.norm(psi)
    rho = np.outer(psi, psi.conj())
    dephased = np.diag(np.diag(rho))
    tau = eta * rho + (1.0 - eta) * dephased
    sigma = np.zeros_like(tau)
    for a in example.R:
        sigma += np.roll(tau, shift=(a, a), axis=(0, 1))
    sigma /= example.r
    return (sigma + sigma.conj().T) / 2.0


def output_entropy_from_real(x: np.ndarray, example: Example, eta: float) -> float:
    D = example.D
    psi = x[:D] + 1j * x[D:]
    norm = np.linalg.norm(psi)
    if norm < 1.0e-14:
        return 1.0e6
    vals = np.linalg.eigvalsh(channel_output(psi / norm, example, eta))
    vals = np.clip(vals, 0.0, 1.0)
    vals /= vals.sum()
    return shannon_entropy(vals)


def basis_vectors(D: int) -> tuple[np.ndarray, np.ndarray]:
    computational = np.zeros(D, dtype=complex)
    computational[0] = 1.0
    fourier = np.ones(D, dtype=complex) / np.sqrt(D)
    return computational, fourier


def pack_state(psi: np.ndarray) -> np.ndarray:
    return np.concatenate((psi.real, psi.imag))


def single_use_search(
    example: Example, eta: float, random_starts: int, rng: np.random.Generator
) -> tuple[float, float]:
    computational, fourier = basis_vectors(example.D)
    starts = [pack_state(computational), pack_state(fourier)]
    for _ in range(random_starts):
        psi = rng.normal(size=example.D) + 1j * rng.normal(size=example.D)
        starts.append(pack_state(psi / np.linalg.norm(psi)))

    best = min(output_entropy_from_real(x, example, eta) for x in starts[:2])
    for x0 in starts:
        result = minimize(
            output_entropy_from_real,
            x0,
            args=(example, eta),
            method="L-BFGS-B",
            options={"maxiter": 700, "ftol": 1.0e-13, "gtol": 1.0e-8},
        )
        best = min(best, float(result.fun))

    candidate = min(np.log2(example.r), shannon_entropy(h_eta(example.D, eta)))
    return best, candidate


def symplectic(v: np.ndarray, w: np.ndarray, p: int) -> int:
    n = v.size // 2
    return int((np.dot(v[:n], w[n:]) - np.dot(v[n:], w[:n])) % p)


def lagrangian_rref_bases(p: int) -> list[np.ndarray]:
    bases: list[np.ndarray] = []
    columns = range(4)
    for c0, c1 in itertools.combinations(columns, 2):
        free_positions: list[tuple[int, int]] = []
        for col in columns:
            if col in (c0, c1):
                continue
            if col > c0:
                free_positions.append((0, col))
            if col > c1:
                free_positions.append((1, col))
        for values in itertools.product(range(p), repeat=len(free_positions)):
            basis = np.zeros((2, 4), dtype=int)
            basis[0, c0] = 1
            basis[1, c1] = 1
            for position, value in zip(free_positions, values):
                basis[position] = value
            if symplectic(basis[0], basis[1], p) == 0:
                bases.append(basis)
    expected = (p + 1) * (p * p + 1)
    if len(bases) != expected:
        raise RuntimeError(f"expected {expected} Lagrangians, found {len(bases)}")
    return bases


def two_use_error_distribution(example: Example, eta: float) -> tuple[np.ndarray, np.ndarray]:
    D = example.D
    errors = np.array(list(itertools.product(range(D), repeat=4)), dtype=int)
    r_set = set(example.R)
    phase = h_eta(D, eta)
    weights = np.ones(errors.shape[0], dtype=float)
    for site in range(2):
        weights *= np.array(
            [1.0 / example.r if a in r_set else 0.0 for a in errors[:, site]]
        )
        weights *= phase[errors[:, 2 + site]]
    return errors, weights


def stabilizer_output_entropy(
    errors: np.ndarray, weights: np.ndarray, basis: np.ndarray, p: int
) -> float:
    a, b = errors[:, :2], errors[:, 2:]
    syndromes = []
    for row in basis:
        value = (a @ row[2:] - b @ row[:2]) % p
        syndromes.append(value)
    labels = syndromes[0] * p + syndromes[1]
    coset_prob = np.bincount(labels, weights=weights, minlength=p * p)
    return shannon_entropy(coset_prob)


def scan_two_use_stabilizers(example: Example, etas: list[float]) -> None:
    if example.D != 7:
        raise ValueError("the exhaustive stabilizer check is implemented for prime D=7")
    bases = lagrangian_rref_bases(example.D)
    print(f"two-use stabilizer subspaces: {len(bases)}")
    for eta in etas:
        errors, weights = two_use_error_distribution(example, eta)
        best = min(
            stabilizer_output_entropy(errors, weights, basis, example.D)
            for basis in bases
        )
        candidate = 2.0 * min(
            np.log2(example.r), shannon_entropy(h_eta(example.D, eta))
        )
        print(
            f"  eta={eta:.3f}: best={best:.12f}, "
            f"candidate={candidate:.12f}, residual={best-candidate:+.3e}"
        )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--full",
        action="store_true",
        help="use more optimization starts and run the exhaustive D=7 stabilizer scan",
    )
    args = parser.parse_args()

    rng = np.random.default_rng(20260819)
    print("analytic crossover values")
    for example in EXAMPLES:
        verify_difference_set(example)
        eta_star, eta_vn = thresholds(example)
        print(
            f"  D={example.D:2d}, r={example.r}: "
            f"eta_star={eta_star:.12f}, eta_vN={eta_vn:.12f}"
        )

    print("\nsingle-use diagnostic optimization")
    starts = 12 if args.full else 3
    for example in EXAMPLES:
        eta_star, eta_vn = thresholds(example)
        etas = [eta_star + 0.03, (eta_star + eta_vn) / 2.0, eta_vn + 0.03, 0.9]
        print(f"D={example.D}, R={example.R}")
        for eta in etas:
            best, candidate = single_use_search(example, eta, starts, rng)
            print(
                f"  eta={eta:.6f}: best={best:.12f}, "
                f"candidate={candidate:.12f}, residual={best-candidate:+.3e}"
            )

    if args.full:
        print("\nexhaustive two-use stabilizer diagnostic for D=7")
        scan_two_use_stabilizers(
            EXAMPLES[0], [0.48, 0.55, 0.62, 0.67, 0.70, 0.80, 0.90]
        )


if __name__ == "__main__":
    main()

